HolDCSim: A Holistic Simulator for Data Centers

Cloud computing based systems, that span data centers, are commonly deployed to offer high performance for user service requests. As data centers continue to expand, computer architects and system designers are facing many challenges on how to balance resource utilization efficiency, server and network performance, energy consumption and quality-of-service (QoS) demands from the users. To develop effective data center management policies, it becomes essential to have an in-depth understanding and synergistic control of the various sub-components inside large scale computing systems, that include both computation and communication resources. In this paper, we propose HolDCSim, a light-weight, holistic, extensible, event-driven data center simulation platform that effectively models both server and network architectures. HolDCSim can be used in a variety of data center system studies including job/task scheduling, resource provisioning, global and local server farm power management, and network and server performance analysis. We demonstrate the design of our simulation infrastructure, and illustrate the usefulness of our framework with several case studies that analyze server/network performance and energy efficiency. We also perform validation on real machines to verify our simulator.

==> figures/popcorns_cdf/script_cdf.sh <==
#!/bin/bash


rm *parsed*
for f in wsearchp* ; do
	cat $f | sort -n | awk '$1 < 3{print ;};' | uniq --count|  awk 'BEGIN{sum=0}{print $2,$1,sum; sum=sum+$1}' > ${f}_parsed
done

gnuplot -persist -e "title='10% Utilization'; f2='wsearchp1cns.txt_parsed'; f1='wsearchp1sb.txt_parsed'; outfile='1_cdf.pdf" cdf.gnuplot
gnuplot -persist -e "title='30% Utilization'; f2='wsearchp3cns.txt_parsed'; f1='wsearchp3sb.txt_parsed'; outfile='3_cdf.pdf" cdf.gnuplot

gnuplot -persist -e "title='60% Utilization'; f2='wsearchp6cns.txt_parsed'; f1='wsearchp6sb.txt_parsed'; outfile='6_cdf.pdf" cdf.gnuplot

